Consistency enforcement for the iterative solution of weak Galerkin finite element approximation of Stokes flow

Finite element discretization of Stokes problems can result in singular, inconsistent saddle point linear algebraic systems. This inconsistency can cause many iterative methods to fail to converge. In this work, we consider the lowest-order weak Galerkin finite element method to discretize Stokes flow problems and study a consistency enforcement by modifying the right-hand side of the resulting linear system. It is shown that the modification of the scheme does not affect the optimal-order convergence of the numerical solution. Moreover, inexact block diagonal and triangular Schur complement preconditioners and the minimal residual method (MINRES) and the generalized minimal residual method (GMRES) are studied for the iterative solution of the modified scheme. Bounds for the eigenvalues and the residual of MINRES/GMRES are established. Those bounds show that the convergence of MINRES and GMRES is independent of the viscosity parameter and mesh size. The convergence of the modified scheme and effectiveness of the preconditioners are verified using numerical examples in two and three dimensions.

==> ex2d_stokes.m <==
function ex2d_stokes(jmax)
%
% example for WG RT0 solution of 2D stokes problem
% For regularization technique
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

if (~isdeployed)
  addpath('../src_MMPDElab');
  addpath('../src_WG');
end

% set the basic parameters

%   jmax = 41;

   global nu A1 B Mass_p LA1 A11 A12 A21 A22 LSS

   nu = 1e-4;
   
   moving_mesh = false;
   mmpde_tau = 1e-1;
   mmpde_ncycles = 3;
   mmpde_alpha = [];
   nn = 5;
   
   % set the initial meshes, find the indices of the corner points and fix them

   % [X,tri] = MovMesh_rect2tri(linspace(0,1,jmax),linspace(0,1,jmax),1);
   [X,tri] = initmesh_2d(jmax);
   TR = triangulation(tri,X);
   tri_bf = freeBoundary(TR);
   Nbf = length(tri_bf);

   [Nv,d] = size(X);
   N = size(tri, 1);
   Xi_ref = X;

   % find the indices of the corner points and fix them
   corners = [0, 0; 1, 0; 1, 1; 0, 1];
   [~,nodes_fixed] = ismembertol(corners,Xi_ref,1e-10,'ByRows',true);
   % nodes_fixed = unique(tri_bf); % for fixing all boundary nodes
   
   % find facet and tri_facet
   
   [facet,tri_facet] = WG_facet(X,tri);
   Nf = size(facet,1);
   tri_bf = sort(tri_bf,2);
   [~,tri_bf_no] = ismember(tri_bf,facet,"rows");
  

   % set the initial solution
   U = zeros(Nv,d);
   
   figure(1)
   clf
   triplot(tri,X(:,1),X(:,2),'Color','cyan')
   axis([0 1 0 1]);
   axis square;
  
  % perform integration (MP)
   tcpu = cputime;
   if (~moving_mesh)
      nn = 1;
   end

   for n=1:nn
      
      fprintf('--- n = %d\n', n);
      
      % move the mesh
      
      if (moving_mesh)
         M = MovMesh_metric(sqrt(sum(U.^2,2)),X,tri,tri_bf,mmpde_alpha);
         M = MovMesh_metric_smoothing(M,mmpde_ncycles,X,tri);
         Xnew = MovMesh([0,1],Xi_ref,X,M,mmpde_tau,tri,tri_bf,nodes_fixed);
      else
         Xnew = X;
      end
      
      % assemble global stiffness matrix
      
      X = Xnew;
      
      disp('---- computing the stiffness matrix')
      tic
      % A = WG_elasticity_A(X,tri,tri_facet,-1,1);
      A1 = WG_elasticity_A(X,tri,tri_facet,-1,1);
      A = A1;
 
      B = WG_1st_global_B(X,tri,tri_facet);
      % B(end,:) = B(end,:) + 1;

      Mass_p = WG_mass(X,tri);
      Mass_p_inv = spdiags(1./spdiags(Mass_p,0),0,N,N);

      figure(1)
      clf
      spy(B')

      toc
      
      % compute the right-hand side vector
      b = WG_lifting_rhs(X,tri,tri_facet,0,@fun_f);

      % treat nonhomogeneous Dirichlet BCs
      
      tic
    
      xm = zeros(Nbf,d);
      for j = 1:d
         xm = xm + X(tri_bf(:,j),:);
      end
      xm = xm/d;
      um = uexact(0,xm);
      um = reshape((um)',[],1);
      idx = zeros(Nbf,d);
      for i = 1:d
         idx(:,i) = (N+tri_bf_no-1)*d + i;
      end
      idx = reshape(idx',[],1);
      b = b - A(:,idx)*um*nu;
      %%%%%%%%%%%%%%%%%%%%%%%%
      % second equation needs to be modified
      b2 = - B(:,idx)*um;
      %%%%%%%%%%%%%%%%%%%%%%%%
      var_in = setdiff(1:(d*(N+Nf)),idx);
      A = A(var_in,var_in);
      b = b(var_in);
      
      A1 = A1(var_in,var_in);
      B = B(:,var_in);
      toc
      
      % solve the system
      
      disp('-- solving the system ---')
      
      u = zeros(d*(N+Nf),1);
     
      D = sparse(size(B,1),size(B',2));
      % D(1,1) = Mass_p(1,1);
      D(1,1) = 1;
      AA = [A1, -B'; -B,  - nu*D];
      % AA = [A1, -B'; -B,  - nu*D*0];
      bb = [b; - nu*b2];

      % uu = AA\bb;
      % u(var_in) = uu(1:size(A1,1))/nu;


  
      LA1 = ichol(A1, struct('type','ict','droptol',1e-3));
      % A11 = A1(1:d*N,1:d*N);
      % A12 = A1(1:d*N,d*N+1:end);
      % A21 = A12';
      % A22 = A1(d*N+1:end,d*N+1:end);
      % SS = A22-A21*spdiags(1./spdiags(A11,0),0,d*N,d*N)*A12;
      % LSS = ichol(SS, struct('type','ict','droptol',1e-3));

      maxiter = 1000;
      [uu,flag,~,iter,rv] = gmres(AA,bb,30,1e-8,maxiter,@fun_M);
      % [uu,flag,~,iter,rv] = gmres(AA,bb,30,1e-8,maxiter);

      u(var_in) = uu(1:size(A1,1))/nu;

      disp([iter,length(rv)])
      figure(5)
      clf
      semilogy(1:length(rv),rv,'k-.','linewidth',2);
      toc



      % compute U at vertices
      u = reshape(u,d,[])';
      xm = zeros(Nbf,d);
      for j = 1:d
         xm = xm + X(tri_bf(:,j),:);
      end
      xm = xm/d;
      u(N+tri_bf_no,:) = uexact(0,xm); % take midpoint of boundary and set to DBC
      Unew = WG_Uwg_2_Uvertex(X,tri,tri_facet,u);
      Unew(unique(tri_bf),:) = uexact(0,X(unique(tri_bf),:));
      UK = u(1:N,:);

      % update

      X = Xnew;
      U = Unew;

      Ue = uexact(0,X);

      figure(2)
      clf
      triplot(tri,X(:,1),X(:,2),'Color','cyan')
      axis([0 1 0 1]);
      axis square;
      drawnow;
   end
   
   tcpu = cputime-tcpu;
   fprintf('\n --- total elapsed cpu time = %e \n\n', tcpu);


   % output

   figure(3)
   clf
   trisurf(tri,X(:,1),X(:,2),abs(U(:,1)-Ue(:,1)))
   figure(4)
   clf
   trisurf(tri,X(:,1),X(:,2),U(:,2))

   errL2R = MovFEM_Error_P1L2(@uexact,0,X,U,tri,tri_bf);
   errL2 = WG_Error_L2(@uexact,0,X,u,tri,tri_bf,tri_facet);
   errL2in = WG_Error_L2in(@uexact,0,X,u,tri,tri_bf,tri_facet);
   errLinf = WG_Error_Linf(@uexact,0,X,u,tri,tri_bf,tri_facet);
   errH1 = WG_Error_H1(@duexact,0,X,u,tri,tri_bf,tri_facet);
   % fprintf('%d %d %e %e %e %e %e\n',Nv,N,errL2R,errL2in,errL2,errLinf,errH1);
   % fid = fopen('results.txt','a+');
   % fprintf(fid,'%d %d %e %e %e %e %e\n',Nv,N,errL2R,errL2in,errL2,errLinf,errH1);
   % fclose(fid);
   fprintf('%d %d %e %e %e %d\n',Nv,N,errL2R,errL2in,errL2,length(rv));
   fid = fopen('results.txt','a+');
   fprintf(fid,'%d %d %e %e %e %d\n',Nv,N,errL2R,errL2in,errL2,length(rv));
   fclose(fid);


%    A_eig = B/(A1)*B';
%    % Solve the generalized eigenvalue problem A * q = lambda * M_Q * q
% [eigenvectors, eigenvalues_matrix] = eig(full(A_eig), full(Mass_p));
% 
% % Extract the eigenvalues from the diagonal matrix
% eigenvalues = diag(eigenvalues_matrix);
% 
% % Find the smallest eigenvalue
% lambda_min = min(eigenvalues)
% 
% % Compute the inf-sup constant beta_h
% beta_h = sqrt(lambda_min)
% 
% log(beta_h)
% 
% k = 1e-8/(log10(4/(1e-4) * (sqrt(2+1e-4) + sqrt(lambda_min-1e-4))/ (sqrt(2+1e-4) + sqrt(lambda_min-1e-4))))
   %%%%%%%%%%%%
   % plot eigenvalues
   %% plot eigenvalues
  %  disp('---- plotting eigen')
  % 
  %  Pt_B = sparse(size(D,1),size(A1,2));
  %  Pt = [A1, -B'; Pt_B,  -Mass_p];
  % 
  % 
  %  AA_tilde = inv(Pt)*AA;
  % 
  %  figure(11);
  %  [AAvec,AAeig] = eig(full(AA_tilde));
  %  AAeig = diag(AAeig);
  %  semilogx(real(AAeig)/max(real(AAeig)), imag(AAeig),'bo','MarkerSize', 8,'LineWidth', 2);
  %  xlabel('Real Part');
  %  ylabel('Imaginary Part');
  %  grid on;
  %  axis equal; 
  %  xlim([1e-11, 1.0]); % Adjust these limits based on data
  % % ylim([-1e-6, 1e-6]);    % Adjust these limits based on data
  % % ylim([-0.1 0.1]);
  %  set(gca, 'FontName', 'Arial', 'FontSize', 12, 'FontWeight', 'bold'); 
  %  set(get(gca, 'xlabel'), 'FontName', 'Arial', 'FontSize', 14, 'FontWeight', 'bold'); 
  %  set(get(gca, 'ylabel'), 'FontName', 'Arial', 'FontSize', 14, 'FontWeight', 'bold'); 
  %  set(get(gca, 'title'), 'FontName', 'Arial', 'FontSize', 16, 'FontWeight', 'bold'); 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

   function u = uexact(t, x)

   global nu

   u(:,1) = -exp(x(:,1)).*(x(:,2).*cos(x(:,2))+sin(x(:,2)));
   u(:,2) = exp(x(:,1)).*x(:,2).*sin(x(:,2));
   
   function du = duexact(t, x)

   global nu
   
   du = zeros(size(x,1),4);
   du(:,1) = -exp(x(:,1)) .* (x(:,2).*cos(x(:,2))+sin(x(:,2)));
   du(:,2) = -exp(x(:,1)) .* (2*cos(x(:,2))-x(:,2).*sin(x(:,2)));
   du(:,3) = exp(x(:,1)) .* x(:,2).*sin(x(:,2));
   du(:,4) = exp(x(:,1)) .* (sin(x(:,2))+x(:,2).*cos(x(:,2)));

   
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function f = fun_f(t, x)

   global nu
   f = zeros(size(x,1),2);
   f(:,1) = 2*(1-nu) * exp(x(:,1)) .* sin(x(:,2));
   f(:,2) = 2*(1-nu) * exp(x(:,1)) .* cos(x(:,2));
   
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function u = fun_M(f)
   
   global nu A1 B Mass_p LA1 A11 A12 A21 A22 LSS
   
   n = size(A1,1);
   m = size(B,1);
   u = zeros(n+m,1);
   u(n+1:end) = - f(n+1:end)./spdiags(Mass_p,0);
   f(1:n) = f(1:n) + B'*u(n+1:end);
   method = 4;
   switch (method)
      case 1
         u(1:n) = LA1'\(LA1\f(1:n));
      case 2
         u(1:n) = WG_precond_2x2(f(1:n),A11,A21,A22,LSS);
      case 3
         u(1:n) = A1\f(1:n);
      case 4
         [u(1:n),~,~,~,~] = pcg(A1,f(1:n),1e-12,1000,LA1,LA1');
      case 5
         [u(1:n),~,~,~,~] = pcg(A1,f(1:n),1e-12,1000, ...
                      @(b) WG_precond_2x2(b,A11,A21,A22,LSS));
   end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [X,tri] = initmesh_2d(jmax)

   % for rectangle
   
   hh = 1/(jmax-1);
   pv = [0,0;1,0;1,1;0,1];
   nedge = size(pv,1);
   poly1 = [2;nedge;pv(:,1);pv(:,2)];
   ns = char('poly1');
   ns = ns';
   sf = 'poly1';
   [dl,bt] = decsg(poly1,sf,ns);
   model = createpde(1);
   gm = geometryFromEdges(model,dl);
   %model.Geometry = gm;
   m1 = generateMesh(model,"GeometricOrder",'linear',"Hmax",hh,"Hmin",hh/5);
   X = m1.Nodes';
   tri = m1.Elements';   


==> ex2d_stokes_v2.m <==
function ex2d_stokes_v2(jmax)
%
% example for WG RT0 solution of 2D stokes problem
% For consistency method
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

if (~isdeployed)
  addpath('../src_MMPDElab');
  addpath('../src_WG');
end

% set the basic parameters

%   jmax = 41;

   global nu A1 B Mass_p LA1 A11 A12 A21 A22 LSS icount 
   
   icount = 0;

   nu = 1e-4
   
   moving_mesh = false;
   mmpde_tau = 1e-1;
   mmpde_ncycles = 3;
   mmpde_alpha = [];
   nn = 5;
   
   % set the initial meshes, find the indices of the corner points and fix them

   % [X,tri] = MovMesh_rect2tri(linspace(0,1,jmax),linspace(0,1,jmax),1);
   [X,tri] = initmesh_2d(jmax);
   TR = triangulation(tri,X);
   tri_bf = freeBoundary(TR);
   Nbf = length(tri_bf);

   [Nv,d] = size(X);
   N = size(tri, 1);
   Xi_ref = X;

   % find the indices of the corner points and fix them
   corners = [0, 0; 1, 0; 1, 1; 0, 1];
   [~,nodes_fixed] = ismembertol(corners,Xi_ref,1e-10,'ByRows',true);
   % nodes_fixed = unique(tri_bf); % for fixing all boundary nodes
   
   % find facet and tri_facet
   
   [facet,tri_facet] = WG_facet(X,tri);
   Nf = size(facet,1);
   tri_bf = sort(tri_bf,2);
   [~,tri_bf_no] = ismember(tri_bf,facet,"rows");
  

   % set the initial solution
   U = zeros(Nv,d);
   
   figure(1)
   clf
   triplot(tri,X(:,1),X(:,2),'Color','cyan')
   axis([0 1 0 1]);
   axis square;
  
  % perform integration (MP)
   tcpu = cputime;
   if (~moving_mesh)
      nn = 1;
   end

   for n=1:nn
      
      fprintf('--- n = %d\n', n);
      
      % move the mesh
      
      if (moving_mesh)
         M = MovMesh_metric(sqrt(sum(U.^2,2)),X,tri,tri_bf,mmpde_alpha);
         M = MovMesh_metric_smoothing(M,mmpde_ncycles,X,tri);
         Xnew = MovMesh([0,1],Xi_ref,X,M,mmpde_tau,tri,tri_bf,nodes_fixed);
      else
         Xnew = X;
      end
      
      % assemble global stiffness matrix
      
      X = Xnew;
      
      disp('---- computing the stiffness matrix')
      tic
      % A = WG_elasticity_A(X,tri,tri_facet,-1,1);
      A1 = WG_elasticity_A(X,tri,tri_facet,-1,1);
      A = A1;
 
      B = WG_1st_global_B(X,tri,tri_facet);
      Mass_p = WG_mass(X,tri);
      Mass_p_inv = spdiags(1./spdiags(Mass_p,0),0,N,N);
      

      % figure(1)
      % clf
      % spy(B')

      toc
      
      % compute the right-hand side vector
      b = WG_lifting_rhs(X,tri,tri_facet,0,@fun_f);

      % treat nonhomogeneous Dirichlet BCs
      
      tic
    
      xm = zeros(Nbf,d);
      for j = 1:d
         xm = xm + X(tri_bf(:,j),:);
      end
      xm = xm/d;
      um = uexact(0,xm);
      um = reshape((um)',[],1);
      idx = zeros(Nbf,d);
      for i = 1:d
         idx(:,i) = (N+tri_bf_no-1)*d + i;
      end
      idx = reshape(idx',[],1);
      b = b - A(:,idx)*um*nu;
      %%%%%%%%%%%%%%%%%%%%%%%%
      % second equation needs to be modified
      b2 = - B(:,idx)*um;
      %%%%%%%%%%%%%%%%%%%%%%%%
      var_in = setdiff(1:(d*(N+Nf)),idx);
      A = A(var_in,var_in);
      b = b(var_in);
      
      A1 = A1(var_in,var_in);
      B = B(:,var_in);
      toc
      
      % solve the system
      
      disp('-- solving the system ---')
      
      u = zeros(d*(N+Nf),1);
      
      % sum(b2)
      b2 = b2 - sum(b2)/N;

     
      D = sparse(size(B,1),size(B',2));
      % volK = WG_volume(X,tri);
      % D(1,1) = 1;
      % D(1,1) = 1*volK(1);
      AA = [A1, -B'; -B,  - nu*D];
      % A1 = nu*A1;
      % AA = [A1, -B'; -B,  - D];
      bb = [b; - nu*b2];
       % bb = [b; - b2];
      
%      rank(full(B'))
%      size(B')
      
%      error('exit')

      % uu = AA\bb;
      % u(var_in) = uu(1:size(A1,1))/nu;

      LA1 = ichol(A1, struct('type','ict','droptol',1e-3));
      % A11 = A1(1:d*N,1:d*N);
      % A12 = A1(1:d*N,d*N+1:end);
      % A21 = A12';
      % A22 = A1(d*N+1:end,d*N+1:end);
      % SS = A22-A21*spdiags(1./spdiags(A11,0),0,d*N,d*N)*A12;
      % LSS = ichol(SS, struct('type','ict','droptol',1e-3));

      maxiter = 1000;
      % [uu,flag,~,iter,rv] = gmres(AA,bb,30,1e-9,maxiter,@fun_M);
    % [uu,flag,~,iter,rv] = gmres(AA,bb,30,1e-8,maxiter);
      [uu,flag,~,iter,rv] = minres(AA,bb,1e-9,maxiter,@fun_M);


      u(var_in) = uu(1:size(A1,1))/nu;
      % u(var_in) = uu(1:size(A1,1));

      flag
      disp([iter,length(rv)])
      figure(5)
      clf
      semilogy(1:length(rv),rv,'k-.','linewidth',2);
      toc



      % compute U at vertices
      u = reshape(u,d,[])';
      xm = zeros(Nbf,d);
      for j = 1:d
         xm = xm + X(tri_bf(:,j),:);
      end
      xm = xm/d;
      u(N+tri_bf_no,:) = uexact(0,xm);
      Unew = WG_Uwg_2_Uvertex(X,tri,tri_facet,u);
      Unew(unique(tri_bf),:) = uexact(0,X(unique(tri_bf),:));
      UK = u(1:N,:);

      % update

      X = Xnew;
      U = Unew;

      Ue = uexact(0,X);

      figure(2)
      clf
      triplot(tri,X(:,1),X(:,2),'Color','cyan')
      axis([0 1 0 1]);
      axis square;
      drawnow;
   end
% 
   tcpu = cputime-tcpu;
   fprintf('\n --- total elapsed cpu time = %e \n\n', tcpu);

%{
   usum = zeros(N,d);
   for i = 1:d+1
     usum = usum + u(N+tri_facet(:,i),:);
   end
   usum = usum/(d+1);
   max(abs(u(1:N,:)-usum),[],'all')
   error('exit')
%}   

   % output

   figure(3)
   clf
   trisurf(tri,X(:,1),X(:,2),abs(U(:,1)-Ue(:,1)))
   % trisurf(tri,X(:,1),X(:,2),U(:,1))
   figure(4)
   clf
   trisurf(tri,X(:,1),X(:,2),U(:,2))

   errL2R = MovFEM_Error_P1L2(@uexact,0,X,U,tri,tri_bf);
   errL2 = WG_Error_L2(@uexact,0,X,u,tri,tri_bf,tri_facet);
   errL2in = WG_Error_L2in(@uexact,0,X,u,tri,tri_bf,tri_facet);
   errLinf = WG_Error_Linf(@uexact,0,X,u,tri,tri_bf,tri_facet);
   errH1 = WG_Error_H1(@duexact,0,X,u,tri,tri_bf,tri_facet);
   fprintf('%d %d %e %e %e %e %e %d\n',Nv,N,errL2R,errL2in,errL2,errLinf,errH1,length(rv));
   fid = fopen('results.txt','a+');
   fprintf(fid,'%d %d %e %e %e %e %e %d\n',Nv,N,errL2R,errL2in,errL2,errLinf,errH1,length(rv));
   fclose(fid);


 %%%%%%%%%%%%
 %% plot eigenvalues
  %  disp('---- plotting eigen')
  % 
  %  Pt_B = sparse(size(D,1),size(A1,2));
  %  Pt = [A1, -B'; Pt_B,  -Mass_p];
  % 
  % 
  %  AA_tilde = inv(Pt)*AA;
  % 
  %  figure(11);
  %  [AAvec,AAeig] = eig(full(AA_tilde));
  %  AAeig = diag(AAeig);
  %  semilogx(real(AAeig)/max(real(AAeig)), imag(AAeig),'bo','MarkerSize', 8,'LineWidth', 2);
  %  xlabel('Real Part');
  %  ylabel('Imaginary Part');
  %  grid on;
  %  axis equal; 
  %  % xlim([1e-11, 1.0]); % Adjust these limits based on data
  % % ylim([-1e-6, 1e-6]);    % Adjust these limits based on data
  % % ylim([-0.1 0.1]);
  %  set(gca, 'FontName', 'Arial', 'FontSize', 12, 'FontWeight', 'bold'); 
  %  set(get(gca, 'xlabel'), 'FontName', 'Arial', 'FontSize', 14, 'FontWeight', 'bold'); 
  %  set(get(gca, 'ylabel'), 'FontName', 'Arial', 'FontSize', 14, 'FontWeight', 'bold'); 
  %  set(get(gca, 'title'), 'FontName', 'Arial', 'FontSize', 16, 'FontWeight', 'bold'); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function u = uexact(t, x)

   global nu

   u(:,1) = -exp(x(:,1)).*(x(:,2).*cos(x(:,2))+sin(x(:,2)));
   u(:,2) = exp(x(:,1)).*x(:,2).*sin(x(:,2));
   
   function du = duexact(t, x)

   global nu
   
   du = zeros(size(x,1),4);
   du(:,1) = -exp(x(:,1)) .* (x(:,2).*cos(x(:,2))+sin(x(:,2)));
   du(:,2) = -exp(x(:,1)) .* (2*cos(x(:,2))-x(:,2).*sin(x(:,2)));
   du(:,3) = exp(x(:,1)) .* x(:,2).*sin(x(:,2));
   du(:,4) = exp(x(:,1)) .* (sin(x(:,2))+x(:,2).*cos(x(:,2)));

   
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function f = fun_f(t, x)

   global nu
   f = zeros(size(x,1),2);
   f(:,1) = 2*(1-nu) * exp(x(:,1)) .* sin(x(:,2));
   f(:,2) = 2*(1-nu) * exp(x(:,1)) .* cos(x(:,2));
   
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function u = fun_M(f)
   
   global nu A1 B Mass_p LA1 A11 A12 A21 A22 LSS icount 
   
   n = size(A1,1);
   m = size(B,1);
   u = zeros(n+m,1);
   method = 3;
   switch (method)
      case 1
         u(1:n) = LA1'\(LA1\f(1:n));
      case 2
         u(1:n) = WG_precond_2x2(f(1:n),A11,A21,A22,LSS);
      case 3
         u(1:n) = A1\f(1:n);
      case 4
         [u(1:n),~,~,~,~] = pcg(A1,f(1:n),1e-11,1000,LA1,LA1');
      case 5
         [u(1:n),~,~,~,~] = pcg(A1,f(1:n),1e-11,1000, ...
                      @(b) WG_precond_2x2(b,A11,A21,A22,LSS));
   end
   % f(n+1:end) = f(n+1:end) + B*u(1:n);
   u(n+1:end) = f(n+1:end)./spdiags(Mass_p,0);
   
   icount = icount + 1;
   % disp(icount);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [X,tri] = initmesh_2d(jmax)

   % for rectangle
   
   hh = 1/(jmax-1);
   pv = [0,0;1,0;1,1;0,1];
   nedge = size(pv,1);
   poly1 = [2;nedge;pv(:,1);pv(:,2)];
   ns = char('poly1');
   ns = ns';
   sf = 'poly1';
   [dl,bt] = decsg(poly1,sf,ns);
   model = createpde(1);
   gm = geometryFromEdges(model,dl);
   %model.Geometry = gm;
   m1 = generateMesh(model,"GeometricOrder",'linear',"Hmax",hh,"Hmin",hh/5);
   X = m1.Nodes';
   tri = m1.Elements';   


==> ex3d_stokes.m <==
function ex3d_stokes(jmax)
%
% example for WG RT0 solution of 3D stokes problem
% For regularization technique
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

if (~isdeployed)
  addpath('../src_MMPDElab');
  addpath('../src_WG');
end

% set the basic parameters

%   jmax = 41;

   global nu A1 B Mass_p LA1 A11 A12 A21 A22 LSS

   nu = 1e-4
   
   moving_mesh = false;
   mmpde_tau = 1e-1;
   mmpde_ncycles = 3;
   mmpde_alpha = [];
   nn = 5;
   
   % set the initial meshes, find the indices of the corner points and fix them

   [X,tri] = initial_mesh_generation(1/(jmax-1));
   TR = triangulation(tri,X);
   tri_bf = freeBoundary(TR);
   Nbf = length(tri_bf);

   [Nv,d] = size(X);
   N = size(tri, 1)
   Xi_ref = X;

   % find the indices of the corner points and fix them
   corners = [0,0,0; 1,0,0; 1,1,0; 0,1,0; 0,0,1; 1,0,1; 1,1,1; 0,1,1];
   [~,nodes_fixed] = ismembertol(corners,Xi_ref,1e-10,'ByRows',true);
   % nodes_fixed = unique(tri_bf); % for fixing all boundary nodes
   
   % find facet and tri_facet
   
   [facet,tri_facet] = WG_facet(X,tri);
   Nf = size(facet,1);
   tri_bf = sort(tri_bf,2);
   [~,tri_bf_no] = ismember(tri_bf,facet,"rows");
  

   % set the initial solution
   U = zeros(Nv,d);
  
  % perform integration (MP)
   tcpu = cputime;
   if (~moving_mesh)
      nn = 1;
   end

   for n=1:nn
      
      fprintf('--- n = %d\n', n);
      
      % move the mesh
      
      if (moving_mesh)
         M = MovMesh_metric(sqrt(sum(U.^2,2)),X,tri,tri_bf,mmpde_alpha);
         M = MovMesh_metric_smoothing(M,mmpde_ncycles,X,tri);
         Xnew = MovMesh([0,1],Xi_ref,X,M,mmpde_tau,tri,tri_bf,nodes_fixed);
      else
         Xnew = X;
      end
      
      % assemble global stiffness matrix
      
      X = Xnew;
      
      disp('---- computing the stiffness matrix')
      tic
      % A = WG_elasticity_A(X,tri,tri_facet,-1,1);
      A1 = WG_elasticity_A(X,tri,tri_facet,-1,1);
      A = A1;
 
      B = WG_1st_global_B(X,tri,tri_facet);
      Mass_p = WG_mass(X,tri);
      Mass_p_inv = spdiags(1./spdiags(Mass_p,0),0,N,N);

      % figure(1)
      % clf
      % spy(B')

      toc
      
      % compute the right-hand side vector
      b = WG_lifting_rhs(X,tri,tri_facet,0,@fun_f);

      % treat nonhomogeneous Dirichlet BCs
      
      tic
    
      xm = zeros(Nbf,d);
      for j = 1:d
         xm = xm + X(tri_bf(:,j),:);
      end
      xm = xm/d;
      um = uexact(0,xm);
      um = reshape((um)',[],1);
      idx = zeros(Nbf,d);
      for i = 1:d
         idx(:,i) = (N+tri_bf_no-1)*d + i;
      end
      idx = reshape(idx',[],1);
      b = b - A(:,idx)*um*nu;
      %%%%%%%%%%%%%%%%%%%%%%%%
      % second equation needs to be modified
      b2 = - B(:,idx)*um;
      %%%%%%%%%%%%%%%%%%%%%%%%
      var_in = setdiff(1:(d*(N+Nf)),idx);
      A = A(var_in,var_in);
      b = b(var_in);
      
      A1 = A1(var_in,var_in);
      B = B(:,var_in);
      toc
      
      % solve the system
      
      disp('-- solving the system ---')
      
      u = zeros(d*(N+Nf),1);
     
      D = sparse(size(B,1),size(B',2));
      % D(1,1) = 1;
      D(1,1) = Mass_p(1,1);
      AA = [A1, -B'; -B,  - nu*D];
      bb = [b; - nu*b2];

      % uu = AA\bb;
      % u(var_in) = uu(1:size(A1,1))/nu;


      LA1 = ichol(A1, struct('type','ict','droptol',1e-3));
      % A11 = A1(1:d*N,1:d*N);
      % A12 = A1(1:d*N,d*N+1:end);
      % A21 = A12';
      % A22 = A1(d*N+1:end,d*N+1:end);
      % SS = A22-A21*spdiags(1./spdiags(A11,0),0,d*N,d*N)*A12;
      % LSS = ichol(SS, struct('type','ict','droptol',1e-3));

      maxiter = 1000;
      [uu,flag,~,iter,rv] = gmres(AA,bb,30,1e-8,maxiter,@fun_M);

      u(var_in) = uu(1:size(A1,1))/nu;

      disp([iter,length(rv)])
      figure(5)
      clf
      semilogy(1:length(rv),rv,'k-.','linewidth',2);
      toc



      % compute U at vertices
      u = reshape(u,d,[])';
      xm = zeros(Nbf,d);
      for j = 1:d
         xm = xm + X(tri_bf(:,j),:);
      end
      xm = xm/d;
      u(N+tri_bf_no,:) = uexact(0,xm);
      Unew = WG_Uwg_2_Uvertex(X,tri,tri_facet,u);
      Unew(unique(tri_bf),:) = uexact(0,X(unique(tri_bf),:));
      UK = u(1:N,:);

      % update

      X = Xnew;
      U = Unew;

      Ue = uexact(0,X);

      figure(2)
      clf
      patch('vertices',X,'faces',tri_bf,'facecolor','cyan','FaceAlpha',0.9)
      axis equal;
      view(3)
      drawnow
   end
   
   % tcpu = cputime-tcpu;
   % fprintf('\n --- total elapsed cpu time = %e \n\n', tcpu);
   % 
   % 
   % % output
   % 
   errL2R = MovFEM_Error_P1L2(@uexact,0,X,U,tri,tri_bf);
   errL2 = WG_Error_L2(@uexact,0,X,u,tri,tri_bf,tri_facet);
   errL2in = WG_Error_L2in(@uexact,0,X,u,tri,tri_bf,tri_facet);
   errLinf = WG_Error_Linf(@uexact,0,X,u,tri,tri_bf,tri_facet);
   errH1 = WG_Error_H1(@duexact,0,X,u,tri,tri_bf,tri_facet);
   % fprintf('%d %d %e %e %e %e %e\n',Nv,N,errL2R,errL2in,errL2,errLinf,errH1);
   % fid = fopen('results.txt','a+');
   % fprintf(fid,'%d %d %e %e %e %e %e\n',Nv,N,errL2R,errL2in,errL2,errLinf,errH1);
   % fclose(fid);

   fprintf('%d %d %e %e %e %d\n',Nv,N,errL2R,errL2in,errL2,length(rv));
   fid = fopen('results.txt','a+');
   fprintf(fid,'%d %d %e %e %e %d\n',Nv,N,errL2R,errL2in,errL2,length(rv));
   fclose(fid);

    %%%%%%%%%%%%
   % plot eigenvalues
   %% plot eigenvalues
  %  disp('---- plotting eigen')
  % 
  %  Pt_B = sparse(size(D,1),size(A1,2));
  %  Pt = [A1, -B'; Pt_B,  -Mass_p];
  % 
  % 
  %  AA_tilde = inv(Pt)*AA;
  % 
  %  figure(11);
  %  [AAvec,AAeig] = eig(full(AA_tilde));
  %  AAeig = diag(AAeig);
  %  semilogx(real(AAeig)/max(real(AAeig)), imag(AAeig),'bo','MarkerSize', 8,'LineWidth', 2);
  %  xlabel('Real Part');
  %  ylabel('Imaginary Part');
  %  grid on;
  %  axis equal; 
  %  xlim([1e-11, 1.0]); % Adjust these limits based on data
  % % ylim([-1e-6, 1e-6]);    % Adjust these limits based on data
  % % ylim([-0.1 0.1]);
  %  set(gca, 'FontName', 'Arial', 'FontSize', 12, 'FontWeight', 'bold'); 
  %  set(get(gca, 'xlabel'), 'FontName', 'Arial', 'FontSize', 14, 'FontWeight', 'bold'); 
  %  set(get(gca, 'ylabel'), 'FontName', 'Arial', 'FontSize', 14, 'FontWeight', 'bold'); 
  %  set(get(gca, 'title'), 'FontName', 'Arial', 'FontSize', 16, 'FontWeight', 'bold'); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function u = uexact(t, x)

   global nu

   u(:,1) = 2*sin(pi*x(:,1));
   u(:,2) = -pi*x(:,2).*cos(pi*x(:,1));
   u(:,3) = -pi*x(:,3).*cos(pi*x(:,1));

   
   function du = duexact(t, x)

   global nu
  
   du = zeros(size(x,1),9);
   du(:,1) = 2*pi*cos(pi*x(:,1));
   du(:,2) = 0;
   du(:,3) = 0;
   du(:,4) = pi*pi*x(:,2).*sin(pi*x(:,1));
   du(:,5) = -pi*cos(pi*x(:,1));
   du(:,6) = 0;
   du(:,7) = pi*pi*x(:,3).*sin(pi*x(:,1));
   du(:,8) = 0;
   du(:,9) = -pi*cos(pi*x(:,1));
   
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function f = fun_f(t, x)

   global nu
   f = zeros(size(x,1),3);
   f(:,1) = 2*nu*pi*pi*sin(pi*x(:,1)) + pi*cos(pi*x(:,1)).*cos(pi*x(:,2)).*sin(pi*x(:,3));
   f(:,2) = -nu*pi*pi*pi*x(:,2).*cos(pi*x(:,1)) - pi*sin(pi*x(:,2)).*sin(pi*x(:,1)).*sin(pi*x(:,3));
   f(:,3) = -nu*pi*pi*pi*x(:,3).*cos(pi*x(:,1)) + pi*sin(pi*x(:,1)).*cos(pi*x(:,2)).*cos(pi*x(:,3));

   
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function u = fun_M(f)
   
   global nu A1 B Mass_p LA1 A11 A12 A21 A22 LSS
   
   n = size(A1,1);
   m = size(B,1);
   u = zeros(n+m,1);
   u(n+1:end) = - f(n+1:end)./spdiags(Mass_p,0);
   f(1:n) = f(1:n) + B'*u(n+1:end);
   method = 4;
   switch (method)
      case 1
         u(1:n) = LA1'\(LA1\f(1:n));
      case 2
         u(1:n) = WG_precond_2x2(f(1:n),A11,A21,A22,LSS);
      case 3
         u(1:n) = A1\f(1:n);
      case 4
         [u(1:n),~,~,~,~] = pcg(A1,f(1:n),1e-10,1000,LA1,LA1');
      case 5
         [u(1:n),~,~,~,~] = pcg(A1,f(1:n),1e-12,1000, ...
                      @(b) WG_precond_2x2(b,A11,A21,A22,LSS));
   end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [X,tri] = initial_mesh_generation(hh)
%
% generate mesh for the unit cuboid
%
   
   g1 = multicuboid(1,1,1);
   g1 = translate(g1,[0.5 0.5 0]);
   
   model = createpde(1);
   model.Geometry = g1;
   
   figure(10)
   clf
   pdegplot(model,"FaceAlpha",0.5)
   
   m1 = generateMesh(model,"GeometricOrder",'linear',"Hmax",hh);
   X = m1.Nodes';
   tri = m1.Elements';


==> ex3d_stokes_v2.m <==
function ex3d_stokes_v2(jmax)
%
% example for WG RT0 solution of 3D stokes problem
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

if (~isdeployed)
  addpath('../src_MMPDElab');
  addpath('../src_WG');
end

% set the basic parameters

%   jmax = 41;

   global nu A1 B Mass_p LA1 A11 A12 A21 A22 LSS icount

   nu = 1
   
   moving_mesh = false;
   mmpde_tau = 1e-1;
   mmpde_ncycles = 3;
   mmpde_alpha = [];
   nn = 5;
   
   % set the initial meshes, find the indices of the corner points and fix them

   [X,tri] = initial_mesh_generation(1/(jmax-1));
   TR = triangulation(tri,X);
   tri_bf = freeBoundary(TR);
   Nbf = length(tri_bf);

   [Nv,d] = size(X);
   N = size(tri, 1)
   Xi_ref = X;

   % find the indices of the corner points and fix them
   corners = [0,0,0; 1,0,0; 1,1,0; 0,1,0; 0,0,1; 1,0,1; 1,1,1; 0,1,1];
   [~,nodes_fixed] = ismembertol(corners,Xi_ref,1e-10,'ByRows',true);
   % nodes_fixed = unique(tri_bf); % for fixing all boundary nodes
   
   % find facet and tri_facet
   
   [facet,tri_facet] = WG_facet(X,tri);
   Nf = size(facet,1);
   tri_bf = sort(tri_bf,2);
   [~,tri_bf_no] = ismember(tri_bf,facet,"rows");
  

   % set the initial solution
   U = zeros(Nv,d);
  
  % perform integration (MP)
   tcpu = cputime;
   if (~moving_mesh)
      nn = 1;
   end

   for n=1:nn
      
      fprintf('--- n = %d\n', n);
      
      % move the mesh
      
      if (moving_mesh)
         M = MovMesh_metric(sqrt(sum(U.^2,2)),X,tri,tri_bf,mmpde_alpha);
         M = MovMesh_metric_smoothing(M,mmpde_ncycles,X,tri);
         Xnew = MovMesh([0,1],Xi_ref,X,M,mmpde_tau,tri,tri_bf,nodes_fixed);
      else
         Xnew = X;
      end
      
      % assemble global stiffness matrix
      
      X = Xnew;
      
      disp('---- computing the stiffness matrix')
      tic
      % A = WG_elasticity_A(X,tri,tri_facet,-1,1);
      A1 = WG_elasticity_A(X,tri,tri_facet,-1,1);
      A = A1;
 
      B = WG_1st_global_B(X,tri,tri_facet);
      Mass_p = WG_mass(X,tri);
      Mass_p_inv = spdiags(1./spdiags(Mass_p,0),0,N,N);

      % figure(1)
      % clf
      % spy(B')

      toc
      
      % compute the right-hand side vector
      b = WG_lifting_rhs(X,tri,tri_facet,0,@fun_f);

      % treat nonhomogeneous Dirichlet BCs
      
      tic
    
      xm = zeros(Nbf,d);
      for j = 1:d
         xm = xm + X(tri_bf(:,j),:);
      end
      xm = xm/d;
      um = uexact(0,xm);
      um = reshape((um)',[],1);
      idx = zeros(Nbf,d);
      for i = 1:d
         idx(:,i) = (N+tri_bf_no-1)*d + i;
      end
      idx = reshape(idx',[],1);
      b = b - A(:,idx)*um*nu;
      %%%%%%%%%%%%%%%%%%%%%%%%
      % second equation needs to be modified
      b2 = - B(:,idx)*um;
      %%%%%%%%%%%%%%%%%%%%%%%%
      var_in = setdiff(1:(d*(N+Nf)),idx);
      A = A(var_in,var_in);
      b = b(var_in);
      
      A1 = A1(var_in,var_in);
      B = B(:,var_in);
      toc
      
      % solve the system
      
      disp('-- solving the system ---')
      
      u = zeros(d*(N+Nf),1);
     
      % D = sparse(size(B,1),size(B',2));
      % D(1,1) = 1;
      % AA = [A1, -B'; -B,  - nu*D];
      % bb = [b; - nu*b2];

      b2 = b2 - sum(b2)/N;

      D = sparse(size(B,1),size(B',2));
      % volK = WG_volume(X,tri);
      % D(1,1) = 1;
      % D(1,1) = 1*volK(1);
      AA = [A1, -B'; -B,  - nu*D];
      bb = [b; - nu*b2];

      % uu = AA\bb;
      % u(var_in) = uu(1:size(A1,1))/nu;


      LA1 = ichol(A1, struct('type','ict','droptol',1e-3));
      % A11 = A1(1:d*N,1:d*N);
      % A12 = A1(1:d*N,d*N+1:end);
      % A21 = A12';
      % A22 = A1(d*N+1:end,d*N+1:end);
      % SS = A22-A21*spdiags(1./spdiags(A11,0),0,d*N,d*N)*A12;
      % LSS = ichol(SS, struct('type','ict','droptol',1e-3));

      maxiter = 1000;
      % [uu,flag,~,iter,rv] = gmres(AA,bb,30,1e-8,maxiter,@fun_M);
      % [uu,flag,~,iter,rv] = gmres(AA,bb,30,1e-9,maxiter);
        [uu,flag,~,iter,rv] = minres(AA,bb,1e-8,maxiter,@fun_M);

      u(var_in) = uu(1:size(A1,1))/nu;

      disp([iter,length(rv)])
      figure(5)
      clf
      semilogy(1:length(rv),rv,'k-.','linewidth',2);
      toc



      % compute U at vertices
      u = reshape(u,d,[])';
      xm = zeros(Nbf,d);
      for j = 1:d
         xm = xm + X(tri_bf(:,j),:);
      end
      xm = xm/d;
      u(N+tri_bf_no,:) = uexact(0,xm);
      Unew = WG_Uwg_2_Uvertex(X,tri,tri_facet,u);
      Unew(unique(tri_bf),:) = uexact(0,X(unique(tri_bf),:));
      UK = u(1:N,:);

      % update

      X = Xnew;
      U = Unew;

      Ue = uexact(0,X);

      figure(2)
      clf
      patch('vertices',X,'faces',tri_bf,'facecolor','cyan','FaceAlpha',0.9)
      axis equal;
      view(3)
      drawnow
   end
   
   tcpu = cputime-tcpu;
   fprintf('\n --- total elapsed cpu time = %e \n\n', tcpu);


   % output

   errL2R = MovFEM_Error_P1L2(@uexact,0,X,U,tri,tri_bf);
   errL2 = WG_Error_L2(@uexact,0,X,u,tri,tri_bf,tri_facet);
   errL2in = WG_Error_L2in(@uexact,0,X,u,tri,tri_bf,tri_facet);
   errLinf = WG_Error_Linf(@uexact,0,X,u,tri,tri_bf,tri_facet);
   errH1 = WG_Error_H1(@duexact,0,X,u,tri,tri_bf,tri_facet);
   % fprintf('%d %d %e %e %e %e %e\n',Nv,N,errL2R,errL2in,errL2,errLinf,errH1);
   % fid = fopen('results.txt','a+');
   % fprintf(fid,'%d %d %e %e %e %e %e\n',Nv,N,errL2R,errL2in,errL2,errLinf,errH1);
   % fclose(fid);

   fprintf('%d %d %e %e %e %d\n',Nv,N,errL2R,errL2in,errL2,length(rv));
   fid = fopen('results.txt','a+');
   fprintf(fid,'%d %d %e %e %e %d\n',Nv,N,errL2R,errL2in,errL2,length(rv));
   fclose(fid);

    %%%%%%%%%%%%
   % plot eigenvalues
   %% plot eigenvalues
  %  disp('---- plotting eigen')
  % 
  %  Pt_B = sparse(size(D,1),size(A1,2));
  %  Pt = [A1, -B'; Pt_B,  -Mass_p];
  % 
  % 
  %  AA_tilde = inv(Pt)*AA;
  % 
  %  figure(11);
  %  [AAvec,AAeig] = eig(full(AA_tilde));
  %  AAeig = diag(AAeig);
  %  semilogx(real(AAeig)/max(real(AAeig)), imag(AAeig),'bo','MarkerSize', 8,'LineWidth', 2);
  %  xlabel('Real Part');
  %  ylabel('Imaginary Part');
  %  grid on;
  %  axis equal; 
  %  xlim([1e-11, 1.0]); % Adjust these limits based on data
  % % ylim([-1e-6, 1e-6]);    % Adjust these limits based on data
  % % ylim([-0.1 0.1]);
  %  set(gca, 'FontName', 'Arial', 'FontSize', 12, 'FontWeight', 'bold'); 
  %  set(get(gca, 'xlabel'), 'FontName', 'Arial', 'FontSize', 14, 'FontWeight', 'bold'); 
  %  set(get(gca, 'ylabel'), 'FontName', 'Arial', 'FontSize', 14, 'FontWeight', 'bold'); 
  %  set(get(gca, 'title'), 'FontName', 'Arial', 'FontSize', 16, 'FontWeight', 'bold'); 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function u = uexact(t, x)

   global nu

   u(:,1) = 2*sin(pi*x(:,1));
   u(:,2) = -pi*x(:,2).*cos(pi*x(:,1));
   u(:,3) = -pi*x(:,3).*cos(pi*x(:,1));

   
   function du = duexact(t, x)

   global nu
  
   du = zeros(size(x,1),9);
   du(:,1) = 2*pi*cos(pi*x(:,1));
   du(:,2) = 0;
   du(:,3) = 0;
   du(:,4) = pi*pi*x(:,2).*sin(pi*x(:,1));
   du(:,5) = -pi*cos(pi*x(:,1));
   du(:,6) = 0;
   du(:,7) = pi*pi*x(:,3).*sin(pi*x(:,1));
   du(:,8) = 0;
   du(:,9) = -pi*cos(pi*x(:,1));
   
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function f = fun_f(t, x)

   global nu
   f = zeros(size(x,1),3);
   f(:,1) = 2*nu*pi*pi*sin(pi*x(:,1)) + pi*cos(pi*x(:,1)).*cos(pi*x(:,2)).*sin(pi*x(:,3));
   f(:,2) = -nu*pi*pi*pi*x(:,2).*cos(pi*x(:,1)) - pi*sin(pi*x(:,2)).*sin(pi*x(:,1)).*sin(pi*x(:,3));
   f(:,3) = -nu*pi*pi*pi*x(:,3).*cos(pi*x(:,1)) + pi*sin(pi*x(:,1)).*cos(pi*x(:,2)).*cos(pi*x(:,3));

   
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function u = fun_M(f)
   
   global nu A1 B Mass_p LA1 A11 A12 A21 A22 LSS icount

   n = size(A1,1);
   m = size(B,1);
   u = zeros(n+m,1);
   method = 4;
   switch (method)
      case 1
         u(1:n) = LA1'\(LA1\f(1:n));
      case 2
         u(1:n) = WG_precond_2x2(f(1:n),A11,A21,A22,LSS);
      case 3
         u(1:n) = A1\f(1:n);
      case 4
         [u(1:n),~,~,~,~] = pcg(A1,f(1:n),1e-10,1000,LA1,LA1');
      case 5
         [u(1:n),~,~,~,~] = pcg(A1,f(1:n),1e-12,1000, ...
                      @(b) WG_precond_2x2(b,A11,A21,A22,LSS));
   end
   % f(n+1:end) = f(n+1:end) + B*u(1:n);
   u(n+1:end) = f(n+1:end)./spdiags(Mass_p,0);

   % display('ite')




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [X,tri] = initial_mesh_generation(hh)
%
% generate mesh for the unit cuboid
%
   
   g1 = multicuboid(1,1,1);
   g1 = translate(g1,[0.5 0.5 0]);
   
   model = createpde(1);
   model.Geometry = g1;
   
   figure(10)
   clf
   pdegplot(model,"FaceAlpha",0.5)
   
   m1 = generateMesh(model,"GeometricOrder",'linear',"Hmax",hh);
   X = m1.Nodes';
   tri = m1.Elements';

